DFAH-Bench: What Agreement Leaves Unmeasured in Financial Agents

When a financial agent repeats its decision, how much does that tell us about the actions behind it? DFAH-Bench examines this question through replay experiments, a controlled test of omitted tool calls, and banking tasks with authorization checks. Across 570 eligible prospective replay episodes, decisions agreed at rates of 94-95%, while tool paths, including inputs and results, agreed at 45-52%; one condition fell one group short of the planned minimum. In a separate 48-execution diagnostic, deleting the same calls from repeated records left agreement perfect. In banking probes, repeated authorization decisions sometimes conflicted with constructed rule labels. The $\tau$-Knowledge banking study scheduled 1,080 episodes, with 1,033 known outcomes. Structural checks alone completed more primary tasks than either model-based gate-and-recovery bundle. Input limits and recovery behavior materially shape these results. The typed-choice bundle had lower mean episode cost than the generative bundle on complete task pairs, but fewer successes across the primary schedule under every assignment of unknown outcomes. Missing outcomes prevented the planned confirmatory tests, so the banking comparisons are descriptive. Together, the findings show that agreement alone cannot establish reliability: it can conceal changes in execution, systematic omissions, and unsupported decisions. Evaluation therefore needs to connect what the agent did, the evidence and rules governing its action, and whether it completed the task.

==> anc/README.md <==
# DFAH-Bench source package

**DFAH-Bench: What Agreement Leaves Unmeasured in Financial Agents**

This package contains the LaTeX manuscript, bibliography, and five figures. The paper examines repeated decisions, execution-record completeness, and evidence for actions in financial agents.

## Build

Run the build from the package root; the entry point is `main.tex`. Use a standard TeX installation with pdfLaTeX, BibTeX, TikZ, Latin Modern, and the packages listed in that file:

```sh
latexmk -norc -pdf -interaction=nonstopmode -halt-on-error -outdir=build main.tex
```

The compiled paper is written to `build/main.pdf`. The package includes `main.bbl` for builds that use the supplied bibliography output.

## Research materials

Appendix H identifies the source studies, available data and code, reproduction commands, and the files supporting each result. The companion ancillary file `SOURCE_PROVENANCE.json` records stable source links, artifact identifiers, and figure hashes.

The public repository and SLM-Agents supplement provide different parts of the research materials. Some later studies have public summaries only or unreleased inputs; Appendix H specifies these limits. The manuscript package contains the displayed figures, not the underlying experiment records.

Paths in the provenance file are relative to the manuscript package root.


==> anc/SOURCE_PROVENANCE.json <==
{
  "title": "DFAH-Bench: What Agreement Leaves Unmeasured in Financial Agents",
  "sources": {
    "arxiv_v2": {
      "url": "https://arxiv.org/abs/2607.20491v2",
      "scope": "Earlier historical and prospective replay analyses."
    },
    "arxiv_v3": {
      "url": "https://arxiv.org/abs/2607.20491v3",
      "scope": "Replay, capture, and banking analyses."
    },
    "ai4f": {
      "url": "https://openreview.net/forum?id=VWQqIgrKw4",
      "title": "The Determinism–Faithfulness Assurance Harness (DFAH): Evidence Before Execution in Financial Agent Gates"
    },
    "slm_agents": {
      "url": "https://openreview.net/forum?id=njEKVxonV2",
      "title": "When Replay Agreement Misleads: Capture Loss and Cancellation in Local Agents"
    }
  },
  "figures": {
    "figures/decision_concentration_by_task.pdf": "68249ca7af794bb6cc2438fec07c197472cecdc6b41251a7b8cb9ae4e080eedb",
    "figures/native_c_minus_b_cost_success.pdf": "5f4634e52399967bda75e4a23a70a6aaac12102ca5a8bb7cef038eefcee7e265",
    "figures/prospective_argument_aware_gap.pdf": "1ff5b2ba8c9e2d304eb98dd1270f36de97c1569e295744620a14803ed5cbdc24",
    "figures/task015-factorial-paper.pdf": "76d38aaee6e0a76b860ca8145c3bbe4f326343a62341639bc72cd3d739ecc738",
    "figures/task_gap_heatmap.pdf": "73b4f253d3ea6f1f5835ecbefd89ebbc449cfa1e9725aed7bccb9466d1c2d208"
  },
  "artifact_distributions": {
    "public_repository": {
      "url": "https://github.com/ibm-client-engineering/output-drift-financial-llms",
      "commit": "8725fcf1741ca11f58c32468680b80a86e6b98df",
      "historical_fixture_path": "results/v2/fixtures/retrospective_episodes.jsonl",
      "historical_fixture_sha256": "33917728db1601ab5cde7a354ff93b4428e38c5686e75ebd3b544e53dd062d0a",
      "scope": "Episode-projection recomputation for historical replay/cancellation; aggregate validation only for prospective API and local reconciliation."
    },
    "slm_supplement": {
      "url": "https://openreview.net/attachment?id=njEKVxonV2&name=supplementary_material",
      "forum": "https://openreview.net/forum?id=njEKVxonV2",
      "sha256": "f4e9f4eae307844510a9139330bfa2d57b49e735a2e1d7fcf0ba8f081f860bb9",
      "bytes": 24631
    },
    "capture_plan": {
      "canonical_sha256": "2d6a2a8a7230bde3f2d854cbb9462d950a601619219b649172de6c0ee31327d0",
      "collector_sha256": "e96b4bac215cc96e6294bc4b423e3974689629a164124a0a0a0c3418482db092"
    },
    "unreleased_inputs": {
      "prospective_api": "Required episode captures withheld; public aggregates only.",
      "local_reconciliation": "Required episode captures withheld; public aggregate only.",
      "banking_and_fixed_state": "Study inputs and analyzers not released in either pinned repository or SLM supplement."
    }
  }
}

